Exact emulation of few-body systems at low cost

Effective field theories have established themselves as key pillars of modern nuclear physics. They enable a quantitative understanding of the strong nuclear force, provided low-energy constants that parametrize short-distance physics can be determined from experimental data. This, however, often becomes prohibitively expensive due to a significant computational cost of solving the A-body problem. The computational challenge is particularly severe for three-body forces, which are at the frontier of nuclear and atomic physics and play an important role in the equation of state of neutron stars. Here we prove that for a parametric low-rank update of a Hamiltonian, the A-body problem at a fixed energy exactly reduces to a low-dimensional matrix equation regardless of the size of the Hilbert space. As a proof-of-principle, we present exact and computationally cheap snapshot-based emulators for few-body scattering and bound states. Unlike alternatives, our emulators can be used far away from the snapshot region without loss of precision and yield accurate results for parameter values not accessible using conventional solution techniques. Our approach is not restricted by the interaction type, number of particles, and methods for generating snapshots and can be applied to mitigate the computational burden of the A-body problem to a broad class of problems in nuclear, atomic, and molecular physics.

==> anc/Boundstate.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "31df0a95",
   "metadata": {},
   "source": [
    "# Exact emulator for Two-Body Bound State\n",
    "\n",
    "\n",
    "This notebook contains the implementation of our exact emulator for two-body bound states for a toy-model example.\n",
    "The goal is to find the eigenvector (wavefunction) of the Hamiltonian corresponding to a fixed binding energy $E_\\text{B}$ for any allowed set of parameters $c_1$, $c_2$, $c_3$ which enter the potential. The values of the parameters are constrained by a condition that $E_\\text{B}$ is the eigenvalue of the Hamiltonian. We find the explicit form of this condition as a part of building the emulator.\n",
    "\n",
    "To enable exact and low-cost emulation of eigenvector problem, three prerequisites must be fulfilled:\n",
    "\n",
    "<ul>\n",
    "\n",
    "<li>\n",
    "\n",
    "Emulated eigenvector corresponds to a fixed binding energy $E_\\text{B}$ (only those parameters $c_1$, $c_2$, $c_3$ are allowed, which yield $E_\\text{B}$ as an eigenvalue of the Hamiltonian)\n",
    "</li>\n",
    "\n",
    "<li>\n",
    "\n",
    "Potential has the affine form (i.e. $V(p',p)=V_0(p',p)+c_1V_1(p',p)+c_2V_2(p',p)+c_3V_3(p',p)$)\n",
    "</li>\n",
    "\n",
    "<li>\n",
    "\n",
    "Parameter-dependent parts of potential ($V_1$,$V_2$,$V_3$) are low-rank. Parameter-independent part $V_0$ may have any rank.\n",
    "</li>\n",
    "\n",
    "</ul>\n",
    "\n",
    "This notebook demonstrates, that our emulator is computationally efficient and emulates bound state wavefunctions with accuracy limited only by machine precision.\n",
    "\n",
    "## Table of contents\n",
    "<ul>\n",
    "<li> Definition of toy-model Hamiltonian and potential</li>\n",
    "<li> Numerical setup<ul>\n",
    "<li> Definitions of constants and integration grids</li>\n",
    "<li> How to compute the wavefunction numerically</li>\n",
    "<li> Potential</li>\n",
    "</ul></li>\n",
    "<li> Direct numerical wavefunction and mean-square matter radius calculation for specific parameter values </li>\n",
    "<li> Exact emulator for wave function (and comparison to direct solution) </li>\n",
    "<li> Emulator for mean-square matter radius of the bound state (and comparison to direct solution) </li>\n",
    "</ul>"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a2a43ef3",
   "metadata": {},
   "source": [
    "## Definition of the toy-model Hamiltonian and potential\n",
    "\n",
    "For the toy model of two-body (e.g. NN) scattering, we will consider spinless particles and only $S$-wave scattering. Most calculations are done in momentum space.\n",
    "\n",
    "### Schrödinger equation\n",
    "The Schrödinger equation (SE) establishes the relationship between the Hamiltonian and the wavefunction. Negative eigenvalues of the Hamiltonian correspond to binding energies of bound states it supports, with the associated eigenvectors representing the corresponding bound state wavefunctions.\n",
    "We consider the Schrödinger equation in partial-wave basis:\n",
    "\n",
    "$$\n",
    "\\begin{align*}\n",
    "H\\Psi &= E_\\text{B}\\Psi\\\\\n",
    "\\int_0^\\infty \\mathrm{d}k\\, k^2 H (p,k)\\Psi(k)&=E_\\text{B}\\Psi\\\\\n",
    "\\frac{p^2}{2m_{\\text{red}}}\\Psi(p)+\\int_0^\\infty \\mathrm{d}k\\, k^2  V (p,k)\\Psi(k)&=E_\\text{B}\\Psi\n",
    "\\end{align*}\n",
    "$$\n",
    "\n",
    "where $H(p,k)$ is the Hamiltonian, $V(p,k)$ is the potential and $p$ is the relative momentum in the center-of-mass frame of the two-body bound state and $m_{\\text{red}}$ is the reduced mass of the two-body system. $E_\\text{B}$ is the binding energy of the bound state.\n",
    "\n",
    "### Potential\n",
    "\n",
    "The potential $V (p', p)$ for which we want to calculate wavefunctions is given by \n",
    "$$\n",
    "\\begin{align*}\n",
    "V (p', p) &= \\underbrace{-\\frac{\\alpha}{8 \\pi^2 p' p} \\ln \\left( \\frac{(p'+p)^2 + M^2}{(p'-p)^2 + M^2} \\right)}_{V_0}\\\\\n",
    "& + c_1\\cdot \\underbrace{e^{-(p'{}^2 + p^2)/\\Lambda^2}}_{V_1} + c_2 \\cdot \\underbrace{(p'^2 + p^2)e^{-(p'{}^2 + p^2)/\\Lambda^2}}_{V_2} + c_3 \\cdot \\underbrace{p'{}^2p^2 e^{-(p'{}^2 + p^2)/\\Lambda^2}}_{V_3}\n",
    "\\end{align*}\n",
    "$$\n",
    "\n",
    "$V_0$ is a partial-wave decomposed Yukawa-potential, with mass $M$ of the exchange-particle and strength $\\alpha$. $c_1$, $c_2$, $c_3$ are the parameters of the potential and $V_1$, $V_2$ and $V_3$ their corresponding low-rank potentials.\n",
    "\n",
    "### Mean-square matter radius\n",
    "\n",
    "The mean-square matter radius $r_\\text{m}^2$ of the bound state is given by \n",
    "\n",
    "$$\n",
    "r_\\text{m}^2=\\frac14\\int_0^\\infty dr |u(r)|^2 r^2\n",
    "$$\n",
    "where $\\Psi(r)=u(r)/r$ is the wavefunction in coordinate space."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "332d7abd",
   "metadata": {},
   "source": [
    "## Numerical setup\n",
    "\n",
    "### Physical constants, binding energy and integration grids"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "eba89f0d",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import sympy\n",
    "import scipy\n",
    "# import plotting utilities\n",
    "from matplotlib.colors import LogNorm"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "c88901f4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# define units: \n",
    "# to enter dimensionful quantities in code, multiply with respective unit\n",
    "# to extract dimensionful quantities from code, divide by respective unit\n",
    "GeV            = 1\n",
    "MeV            = GeV/1e3\n",
    "hbarc          = 1\n",
    "# hbarc=197.3MeVfm\n",
    "fm             = hbarc/(197.3*MeV)\n",
    "\n",
    "reduced_mass    = 470*MeV # neutron-proton reduced mass\n",
    "mass_pion       = 138*MeV \n",
    "ga              = 1.29\n",
    "Fpi             = 0.0924*GeV"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "7c08a432",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Eb is the fixed(!) binding energy. \n",
    "# We build an emulator for eigenvector corresponding to this fixed eigenvalue\n",
    "Eb              = -2.22*MeV"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e0d31291",
   "metadata": {},
   "source": [
    "### How to compute the wavefunction numerically\n",
    "\n",
    "The Schrödinger equation in momentum space is an integral equation, which can be discretized and written as a matrix equation.\n",
    "We would like to find $\\Psi(p)$, which is determined by the Schrödinger equation:\n",
    "\n",
    "$$\n",
    "\\frac{p^2}{2m_{\\text{red}}}\\Psi(p)+\\int_0^\\infty \\mathrm{d}k\\, k^2  V (p,k)\\Psi(k)=E_\\text{B}\\Psi\n",
    "$$\n",
    "\n",
    "#### Discretization\n",
    "Discretizing momentum space integration can be done by the replacement $\\int \\text{d}k f(k) \\rightarrow \\sum_i \\Delta_i f(k_i)$, where $i=1,...,n$ and $n$ is the total number of grid points used.\n",
    "Define the matrix $H_{ij}$ via\n",
    "$$\n",
    "H_{ij} = \\delta_{ij}\\frac{p_ip_j}{2m_{\\text{red}}}+V_{ij}\\Delta_jp_j^2, \\quad V_{ij} = V(p_i,p_j).\n",
    "$$\n",
    "and the vector $\\Psi_i$, which is the wavefunction on the momentum space grid:\n",
    "$$\n",
    "\\Psi_i = \\Psi(k_i)\n",
    "$$\n",
    "With this, we can rewrite the Schrödinger equation as:\n",
    "$$\n",
    "\\sum_j H_{ij}\\Psi_j=E_\\text{B}\\Psi_i\n",
    "$$\n",
    "That means the vector $\\Psi_i$, which we want to compute, is an eigenvector of the matrix $H_{ij}$ to the eigenvalue $E_\\text{B}$.\n",
    "\n",
    "In general, the integral over momentum in the SE goes from $0$ to $\\infty$, but for simplicity we take as the upper end of the integration range a large momentum $p_{\\max}$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "af55d9f5",
   "metadata": {},
   "outputs": [],
   "source": [
    "def grid(a, b, n):\n",
    "    \"\"\"\n",
    "    Returns n Gauss-Legendre mesh points p and weights w on [a, b].\n",
    "    Input: lower limit of integration interval a,\n",
    "           upper limit of integration interval b,\n",
    "           number of mesh points n\n",
    "    Output: mesh points p and mesh weights w\n",
    "    \"\"\"\n",
    "    x, w = np.polynomial.legendre.leggauss(n)\n",
    "    p = 0.5*(b-a)*x + 0.5*(b+a)\n",
    "    w = 0.5*(b-a)*w\n",
    "    return p, w"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "e37725d8",
   "metadata": {},
   "outputs": [],
   "source": [
    "# momentum mesh used to discretize integrals\n",
    "p_max               = 2*GeV # upper end of integration mesh (instead of infinity)\n",
    "nof_p_points        = 100   # number of points in integration mesh\n",
    "p_points, p_weights = grid(0, p_max, nof_p_points)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "07da1714",
   "metadata": {},
   "source": [
    "## Toy model potential\n",
    "\n",
    "The toy model potential mimics the 2-nucleon interaction and consists of two parts: long-range (parameter-free) and short-range (parameter-dependent).\n",
    "\n",
    "The parameter-free part of the interaction potential $V_0$ is a Yukawa-type potential.\n",
    "Strength and mass are chosen to be similar to the one-pion-exchange.\n",
    "\n",
    "For normalization conventions we follow the two-nucleon SMS potential (see arXiv:1711.08821)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "3ef8a0b8",
   "metadata": {},
   "outputs": [],
   "source": [
    "pot_norm = 1/(2*np.pi)**3 # normalization convention of the SMS potential\n",
    "def yukawa(p, pp):\n",
    "    \"\"\"\n",
    "    Toy model Yukawa potential in momentum space projected onto S partial wave. \n",
    "    This part of potential is parameter free.\n",
    "    Mass and prefactor are chosen to mimic one-pion-exchange.\n",
    "\n",
    "    Input:  p (pp) absolute values of initial (final) relative momenta \n",
    "    Output: V0 two-body potential\n",
    "    \"\"\"   \n",
    "    alpha  = ( mass_pion * ga / (2*Fpi) )**2\n",
    "    result = -alpha*2*np.pi/(2*p*pp)*np.log(((p+pp)**2+mass_pion**2)\\\n",
    "                                           /((p-pp)**2+mass_pion**2))\n",
    "    return pot_norm*result"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "61cd8a71",
   "metadata": {},
   "source": [
    "### Parameter-dependent part of potential\n",
    "\n",
    "We choose the parameter-dependent potential in a separable form. It is given by\n",
    "\n",
    "$$ \n",
    "\\mathrm{exp}(-p'^2/\\Lambda^2)\\left[ c_1+c_2\\cdot(p'^2+p^2)+c_3\\cdot p'^2 p^2 \\right] \\mathrm{exp}(-p^2/\\Lambda^2)\n",
    "$$\n",
    "\n",
    "with the three parameters (LECs) $c_1$, $c_2$, $c_3$ and the fixed cutoff $\\Lambda=500\\,\\text{MeV}$.\n",
    "\n",
    "The main goal of emulator is to quickly produce the bound state wavefunction for any values of these parameters, which yield a Hamiltonian with eigenvalue equal to $E_\\text{B}$.\n",
    "\n",
    "On the discretized momentum mesh this potential is a matrix $V_{ij}$ with the following entries:\n",
    "\n",
    "$$\n",
    "V_{ij} = \\mathrm{exp}(-p_i^2/\\Lambda^2)\\left[c_1+c_2\\cdot(p_i^2+p_j^2)+c_3\\cdot p_i^2 p_j^2 \\right]\\mathrm{exp}(-p_j^2/\\Lambda^2) \\\\\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "04c2bade",
   "metadata": {},
   "outputs": [],
   "source": [
    "unit_c1 = 1e4/GeV**2 # Following the SMS convention for units of LECs (parameters)\n",
    "unit_c2 = 1e4/GeV**4 # in this units LECs are expected to be \n",
    "unit_c3 = 1e4/GeV**6 # natural, i.e. roughly of size 1\n",
    "\n",
    "# regulator function to regularize the potential updates\n",
    "def regulator(p, Lambda=0.5*GeV):\n",
    "    \"\"\"\n",
    "    Regulator function e^(-p^2/Lambda^2)\n",
    "    Input:  absolute value of relative momenta (p)\n",
    "            and cutoff Lambda \n",
    "    Output: e^(-p^2/Lambda^2)\n",
    "    \"\"\"\n",
    "    return np.exp(-p**2/Lambda**2)\n",
    "\n",
    "\n",
    "def potential123(p, pp, c1,c2,c3):\n",
    "    \"\"\"\n",
    "    Gives the value for the potential c1*V1+c2*V2+c3*V3\n",
    "    Input:  p (pp) absolute values of initial (final) relative momenta\n",
    "            c1,c2,c3 parameters of potential [dimensionless!]\n",
    "    Output: c1*V1+c2*V2+c3*V3 two-body potential\n",
    "    \"\"\"   \n",
    "    V1 =              regulator(p)*regulator(pp)\n",
    "    V2 = (p**2+pp**2)*regulator(p)*regulator(pp)\n",
    "    V3 = p**2*pp**2  *regulator(p)*regulator(pp)\n",
    "\n",
    "    return pot_norm*(c1*unit_c1*V1+c2*unit_c2*V2+c3*unit_c3*V3)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "c27db23f",
   "metadata": {},
   "source": [
    "### Parameter-dependent part of the potential as a low-rank matrix\n",
    "\n",
    "We can rewrite the parameter-dependent part of the potential as the product of three matrices:\n",
    "\n",
    "$$\n",
    "V_{ij} = [X\\cdot C\\cdot Z]_{ij}\n",
    "$$\n",
    "\n",
    "with the the $n \\times 2$ matrix $X_{i1}=\\mathrm{exp}(-p_i^2/\\Lambda^2)$, $X_{i2}=\\mathrm{exp}(-p_i^2/\\Lambda^2)p_i^2$, \n",
    "the $2 \\times 2$ matrix $C=[[c1,c2],[c2,c3]]$ and the $ 2 \\times n$ matrix $Z=X^T$.\n",
    "\n",
    "In such form, this potential is a matrix of rank 2."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "609e0257",
   "metadata": {},
   "outputs": [],
   "source": [
    "# three parameters as sympy symbols\n",
    "c1_symb, c2_symb, c3_symb = sympy.symbols(r'c_1 c_2 c_3')\n",
    "\n",
    "# matrices which define the low-rank update to the\n",
    "# parameter-free potential matrix\n",
    "X          = np.sqrt(pot_norm)*\\\n",
    "             np.array([regulator(p_points),\n",
    "                       p_points**2*regulator(p_points)]).T\n",
    "Cmat_symb  = np.array([[c1_symb*unit_c1, c2_symb*unit_c2],\n",
    "                       [c2_symb*unit_c2, c3_symb*unit_c3]])\n",
    "Z          = X.T\n",
    "# full potential is now given by V=V0+X@C@Z"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "ef106df0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True\n"
     ]
    }
   ],
   "source": [
    "# verify that both methods to calculate parameter-dependent\n",
    "# potential yield the same values\n",
    "trial_c1 = 1\n",
    "trial_c2 = 2\n",
    "trial_c3 = 3\n",
    "\n",
    "# Calculate potential in the usual way\n",
    "V123       = np.zeros((nof_p_points, nof_p_points))\n",
    "for p_idx, p in enumerate(p_points):\n",
    "    for pp_idx, pp in enumerate(p_points):\n",
    "        V123[p_idx, pp_idx]=potential123(p=p, pp=pp,\n",
    "                                         c1=trial_c1,\n",
    "                                         c2=trial_c2,\n",
    "                                         c3=trial_c3)\n",
    "\n",
    "# Calculate potential using X@C@Z form\n",
    "C  = np.array([[trial_c1*unit_c1, trial_c2*unit_c2],\n",
    "               [trial_c2*unit_c2, trial_c3*unit_c3]])\n",
    "V123_lr =X@C@Z\n",
    "\n",
    "print(np.allclose(V123, V123_lr)) # both methods yield same matrix"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4897121f",
   "metadata": {},
   "source": [
    "## Direct numerical calculation of wavefunction and mean-square matter radius for specific parameter values"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "2cd4fa0d",
   "metadata": {},
   "outputs": [],
   "source": [
    "# pre-compute the parameter-free Yukawa potential\n",
    "# for mesh points and store it in the matrix V0\n",
    "V0 = np.zeros((nof_p_points, nof_p_points))\n",
    "for p_idx, p in enumerate(p_points):\n",
    "    for pp_idx, pp in enumerate(p_points):\n",
    "        V0[p_idx, pp_idx]=yukawa(p=p, pp=pp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "5e763267",
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_Hamil(c1, c2, c3,\n",
    "              p_points=p_points,\n",
    "              p_weights=p_weights,\n",
    "              reduced_mass=reduced_mass):\n",
    "    \"\"\"\n",
    "    Computes the matrix H_ij as the sum of kinetic\n",
    "    part and potential discretized on the momentum\n",
    "    mesh points p_points and multiplied with the\n",
    "    integration measure (see above for definition of H_ij).\n",
    "\n",
    "    Input:   c1,c2,c3  parameters of the potential\n",
    "             p_points  momentum mesh points\n",
    "             p_weights momentum mesh weights\n",
    "             reduced_mass reduced mass of two-body system\n",
    "    Output:  the matrix H_ij\n",
    "    \"\"\"\n",
    "    # compute matrix C for given parameters\n",
    "    Cmat = np.array([[c1*unit_c1, c2*unit_c2],\n",
    "                     [c2*unit_c2, c3*unit_c3]])\n",
    "    # compute full potential V\n",
    "    V = V0 + X @ Cmat @ Z\n",
    "\n",
    "    # now compute V_ij*Delta_j*p_j^2\n",
    "    w = p_weights * p_points**2\n",
    "    H = V * w\n",
    "    # add the kinteic part\n",
    "    kinetic = p_points**2 / (2 * reduced_mass)\n",
    "    H[np.diag_indices(len(H))] += kinetic\n",
    "    return H"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d6f7e747",
   "metadata": {},
   "source": [
    "Now we have a function (`get_Hamil`) computing the matrix, whose negative eigenvalues are the binding energies of supported bound states while their associated eigenvectors represent their wavefunctions."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "6543f3cb",
   "metadata": {},
   "outputs": [],
   "source": [
    "def normalize_WF(wf):\n",
    "    # normalize wf such that <Psi|Psi> = int dp p^2 <Psi|p><p|Psi> = 1 \n",
    "    wf = wf/np.sqrt(np.sum((wf*p_points)**2*p_weights))\n",
    "    # set sign of wf, such that wavefunction\n",
    "    # is positive at large momentum \n",
    "    wf = np.sign(wf[-1])*wf\n",
    "    return wf\n",
    "\n",
    "\n",
    "def calc_eigenvector_precise(Hamiltonian, energy=Eb, inv_iterat=False,\n",
    "                          eigvec_tol=np.finfo(float).eps):\n",
    "    \"\"\"    \n",
    "    This function calculates the eigenvector of the matrix 'Hamiltonian'\n",
    "    corresponding to the eigenvalue 'energy'. It does it a bit more accurately than\n",
    "    standard eigenvalue solvers such as 'np.linalg.eig'.\n",
    "\n",
    "    To push numerical accuracy to the limit of machine precision, \n",
    "    we avoid the use of standard eigenvalue solvers,\n",
    "    which might become less precise when eigenvalues are close or matrices very large. \n",
    "    We want to find vector x, which minimizes the 2-norm H@x - energy*x.\n",
    "    Numerically, this is found by doing a SVD of the Matrix H - energy*1 \n",
    "    and picking the right singular vector which corresponds to smallest\n",
    "    singular value. \n",
    "\n",
    "    Input: Hamiltonian (2d array), must have energy as eigenvalue\n",
    "           energy,     eigenvalue of Hamiltonian\n",
    "           inv_iterat, increases accuracy of eigenvector\n",
    "           eigvec_tol, accuracy threshold\n",
    "\n",
    "    Output: x, eigenvector of matrix Hamiltonian to eigenvalue 'energy'\n",
    "    \"\"\"\n",
    "    # # Compute eigenvalues and eigenvectors of matrix Hamiltonian\n",
    "    # eigv, eigvecs=np.linalg.eig(Hamiltonian)\n",
    "    # # Find the index of the eigenvalue closest to energy\n",
    "    # eigv_idx = np.argmin(abs(eigv-energy))\n",
    "    # # return eigenvector of Hamiltonian of that eigenvalue \n",
    "    # # which is closest to energy.\n",
    "    # return eigvecs[:,eigv_idx]\n",
    "    \n",
    "    # right singular vector to smallest eigenvalue \n",
    "    # gives that vector x which minimizes the 2-norm\n",
    "    # of H@x-energy*x.\n",
    "    M      = Hamiltonian-energy*np.eye(len(Hamiltonian))\n",
    "    _,_,Vh = np.linalg.svd(M)\n",
    "    x      = Vh[-1]\n",
    "\n",
    "    if inv_iterat: # refine eigenvector if needed using inverse iteration\n",
    "        for _ in range(10):\n",
    "            x = np.linalg.solve(M,x)\n",
    "            x = x/np.linalg.norm(x)\n",
    "        if np.linalg.norm(M@x)>eigvec_tol:\n",
    "            raise Exception('iterative refinement of eigenvector did'+\n",
    "                             ' not succeed!, error:'\\\n",
    "                            +str(np.linalg.norm(M@x)))            \n",
    "    return x"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d1aabd6a",
   "metadata": {},
   "source": [
    "We only consider wavefunctions corresponding to the eigenenergy $E_\\text{B}$.\n",
    "The following function determines a value of the parameter $c_1$ for given $c_2$ and $c_3$, such that $\\text{det}(H(c_1,c_2,c_3)-E_\\text{B}𝟙)=0$, i.e. $E_\\text{B}$ is an eigenvalue of $H(c1,c2,c3)$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "e22b19d1",
   "metadata": {},
   "outputs": [],
   "source": [
    "def c1_fixtoBE_via_det0(c2,c3,energy=Eb, xtol=np.finfo(float).eps):\n",
    "    \"\"\"\n",
    "    This methods finds a value of c1 for given c2 and c3, such that\n",
    "    the Hamiltonian will have 'energy' as an eigenvalue.\n",
    "    Input:   c2, c3, energy\n",
    "    Output:  c1\n",
    "    \"\"\"\n",
    "    # If Hamiltonian should have energy as eigenvalue, \n",
    "    # then det(H(c1,c2,c3)-energy*unity) should become 0 \n",
    "    # for the given parameters.\n",
    "\n",
    "    def det_func(c1, c2, c3):\n",
    "        # computes det (H(c1,c2,c3)-energy*unity)\n",
    "        M = get_Hamil(c1, c2, c3) \n",
    "        M = M - energy * np.eye(nof_p_points)\n",
    "        return scipy.linalg.det(M)\n",
    "    \n",
    "    # use root finding to determine where det_func becomes 0\n",
    "    res = scipy.optimize.root_scalar(det_func,args=(c2, c3), x0=0,\n",
    "                                     xtol=xtol, maxiter=50)\n",
    "    if not res.converged:\n",
    "        raise Exception('Determining c1, such that Hamiltonian'+\n",
    "                        ' has eigenvalue equals to '\\\n",
    "                        +str(energy)+\" did not converge!\")\n",
    "    return res.root"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4de6aaaa",
   "metadata": {},
   "source": [
    "### Wavefunction\n",
    "We can now calculate wavefunctions for the considered toy-model potential:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "6aa7c6da",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# compute wavefunction\n",
    "test_c2 = 1\n",
    "test_c3 = -1\n",
    "test_c1 = c1_fixtoBE_via_det0(test_c2, test_c3)\n",
    "H   = get_Hamil(test_c1, test_c2, test_c3)\n",
    "Psi = calc_eigenvector_precise(H)\n",
    "Psi = normalize_WF(Psi)\n",
    "# plot wavefunction\n",
    "plt.plot(p_points, Psi)\n",
    "plt.xlabel(r'$p$ in GeV')\n",
    "plt.ylabel(r'$\\Psi(p)$ in GeV$^{-3/2}$')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "d9eb4a6d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True\n"
     ]
    }
   ],
   "source": [
    "# check, if Psi is and eigenvector to H to eigenvalue Eb\n",
    "print(np.allclose(H@Psi, Eb*Psi)) "
   ]
  },
  {
   "cell_type": "markdown",
   "id": "fe7d436e",
   "metadata": {},
   "source": [
    "### Mean-square matter Radius\n",
    "\n",
    "Next, we want to compute the mean-square matter radius of this bound state. We can compute it using the formula:\n",
    "$$\n",
    "r_\\text{m}^2=\\frac14\\int_0^\\infty dr |u(r)|^2 r^2\n",
    "$$\n",
    "where $\\Psi(r)=u(r)/r$ is the wavefunction in coordinate space. We need the wavefunction in coordinate space instead of momentum space. To get it we perform a Fourier transformation:\n",
    "$$\n",
    "u(r)=r\\Psi(r)=i^l \\sqrt{\\frac{2}{\\pi}}\\,r\\int_0^\\infty \\text{d}p\\, p^2 \\,\\Psi_l(p)\\, j_l(pr)\n",
    "$$\n",
    "where $l=0$ is the angular momentum of the wavefunction and $j_l(pr)$ is the spherical Bessel function. \n",
    "For integrals in coordinate space we introduce coordinate space grid:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "f9694205",
   "metadata": {},
   "outputs": [],
   "source": [
    "# coordinate space grid\n",
    "# goes from 0fm to 50fm with 1000 points\n",
    "r_points, r_weights = grid(0*fm, 50*fm, 1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "63346b47",
   "metadata": {},
   "outputs": [],
   "source": [
    "def FT_WF_to_coordinate(wf_momentum, momentum_grid, coordinate_grid):\n",
    "    \"\"\"\n",
    "    Here we do a Fourier transformation of a given Wavefunction in\n",
    "    momentum space to coordinate space.\n",
    "    \n",
    "    u_l (r) / r = i**(l) sqrt(2/pi) * \n",
    "                  integral_{from 0 to infinity} Psi_l (p) j_l(p*r)p**2 dp\n",
    "    \n",
    "    where Psi_l(p) is the wavefunction in momentum space with angular\n",
    "    momentum l.\n",
    "    j_l are the spherical Bessel functions.\n",
    "    Because the Bessel functions oscillate heavily, we will increase\n",
    "    the number of momentum points and interpolate Psi_l(p) to\n",
    "    many more points.\n",
    "    Psi_l(r) is given by u(r)/r\n",
    "\n",
    "    Input: wf_momentum,     wavefunction in momentum space\n",
    "           momentum_grid,   momentum grid points on which wf_momentum is given\n",
    "           coordinate_grid, coordinate grid points at which returned \n",
    "                            wavefunction is computed\n",
    "    \n",
    "    Output: u(r) in coordinate space on the given coordinate_grid\n",
    "    \"\"\"\n",
    "    l = 0 # we only consider S-waves \n",
    "\n",
    "    # Interpolate the momentum space wavefunction to \n",
    "    wf_mom_func = scipy.interpolate.CubicSpline(momentum_grid, wf_momentum)\n",
    "    \n",
    "    def integrand(p,r):\n",
    "        # compute the integrand for given p and r\n",
    "        j_l = scipy.special.spherical_jn(l, p*r) # spherical Bessel function\n",
    "        return 1j**l*np.sqrt(2/np.pi)*wf_mom_func(p)*j_l*p**2\n",
    "    \n",
    "    wf_coordinate = np.zeros(len(coordinate_grid), dtype=np.complex128)\n",
    "    for i,x in enumerate(coordinate_grid):\n",
    "        # compute the Fourier transform integral via discretization\n",
    "        int_result = scipy.integrate.fixed_quad(integrand,\n",
    "                                                0, max(momentum_grid),\n",
    "                                                args=[x], n=5000)\n",
    "        # store the integration result\n",
    "        wf_coordinate[i] = int_result[0] * x\n",
    "    return np.real_if_close(wf_coordinate)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "61597bdd",
   "metadata": {},
   "source": [
    "Now we can compute the radius $r_m$ using the discretized coordinate space wavefunction:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "c5790069",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "1.9633972328753913"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "u_r = FT_WF_to_coordinate(Psi, momentum_grid   = p_points,\n",
    "                                 coordinate_grid = r_points)\n",
    "# calculate rms\n",
    "rms_ordinary = 1/2*np.sqrt(np.sum(r_weights*r_points**2*u_r**2))\n",
    "rms_ordinary/fm"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e66f05bd",
   "metadata": {},
   "source": [
    "## Exact emulator for the wavefunction\n",
    "\n",
    "### Calculation of snapshots\n",
    "\n",
    "Next, we will find wavefunctions for several values of the parameters $c_2$ and $c_3$, while we fix $c_1$, such that the binding energy constraint is fulfilled.\n",
    "\n",
    "Based these snapshots we will compute a basis consisting of just a few vectors, in which we can represent our eigenvector problem exactly.\n",
    "To demonstrate performance of emulator, we will only consider a small number of snapshots in a small parameter region and then emulate solutions in large parameter space."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "9d90050d",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Calculate snapshots within a small region \n",
    "# (here parameters c2 and c3 are taken to be [-0.1,0.1])\n",
    "# and only small number of snapshots\n",
    "# (here we take 4 snapshots, however 2 would be already sufficient,\n",
    "# since rank of parameter-dependent potential is 2)\n",
    "\n",
    "# values of c2 and c3 for each of 4 snapshots \n",
    "# value of c1 will be determined later\n",
    "# by condition that we need to reproduce fixed binding energy\n",
    "snapshot_values = np.array([[-.1,-.1],\n",
    "                            [.1, -.1],\n",
    "                            [-.1, .1],\n",
    "                            [.1, .1]])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "748553e2",
   "metadata": {},
   "outputs": [],
   "source": [
    "snapshot_wf = np.zeros((len(snapshot_values), nof_p_points))\n",
    "\n",
    "for snap_idx, [c2, c3] in enumerate(snapshot_values):\n",
    "    # First we find the value of c1, such that binding energy\n",
    "    # constraint is fulfilled\n",
    "    c1                    = c1_fixtoBE_via_det0(c2,c3)      \n",
    "    # compute Hamiltonian for c1,c2,c3\n",
    "    H                     = get_Hamil(c1, c2, c3)\n",
    "    # compute wavefunction (eigenvector of Hamiltonian corresponding\n",
    "    # to eigenvalue Eb)\n",
    "    snapshot_wf[snap_idx] = calc_eigenvector_precise(H,inv_iterat=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "00276476",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Perform SVD to find reduced basis and its dimension\n",
    "U,S,Vh = np.linalg.svd(snapshot_wf)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "ae562d5c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# plot the singular values\n",
    "plt.plot(np.arange(1,len(S)+1), S/np.max(S), 'o', ls='--',\n",
    "                  label=r'$\\sigma_i/\\mathrm{max}(\\sigma_i)$')\n",
    "plt.yscale('log')\n",
    "plt.xlabel(r'$i$')\n",
    "plt.axhline(np.finfo(float).eps, ls=':', color='grey',\n",
    "            label='machine precision')\n",
    "plt.legend()\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "60e75725",
   "metadata": {},
   "source": [
    "As can be seen from the above plot, only 2 singular values are non-zero, up to machine precision. This demonstrates that the 4 snapshots lie in just a two-dimensional subspace. \n",
    "\n",
    "This result is fully in agreement with our expectations, that the wavefunction only varies in an $r$-dimensional subspace, where $r$ is the rank of the parameter-dependent part of potential. \n",
    "\n",
    "In the following, we will project the full Hamiltonian matrix onto a 2-dimensional basis, which is given by the 2 right singular vectors, corresponding to the 2 non-zero singular values."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "75be7b38",
   "metadata": {},
   "source": [
    "### Projection of Hamiltonian on reduced basis\n",
    "\n",
    "The $n \\times r$ matrix $B$ collects the $n$-dimensional basis vectors. In total we have $r$ such a basis vectors. We do know, that we can express the wavefunction for any set of $c_1$, $c_2$ and $c_3$ which satisfies the binding energy constraint within this basis, i.e. we can write, without any approximation:\n",
    "$$\n",
    "\\Psi = B \\Psi_\\text{red}\n",
    "$$\n",
    "with the $r$-dimensional vector $\\Psi_\\text{red}$.\n",
    "Projecting the eigenvector equation of the Hamiltonian on this reduced basis yields:\n",
    "$$\n",
    "\\begin{align*}\n",
    "H\\Psi &= E\\Psi\\\\\n",
    "H \\left( B \\Psi_\\text{red} \\right) &= E \\left( B \\Psi_\\text{red} \\right)\n",
    "\\end{align*}\n",
    "$$\n",
    "Now we can multiply with the matrix $B^\\dagger$ from left and obtain for our orthonormal basis (i.e. $B^\\dagger B=𝟙_r$):\n",
    "$$\n",
    "\\begin{align*}\n",
    "\\left(B^\\dagger H  B \\right) \\Psi_\\text{red} &= E \\Psi_\\text{red}\n",
    "H_\\text{red}\\Psi_\\text{red} &= E \\Psi_\\text{red}\n",
    "\\end{align*}\n",
    "$$\n",
    "where we introduced the $r \\times r$ matrix $H_\\text{red}=B^\\dagger H  B $.\n",
    "Now we will compute this matrix and its eigenvector.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "f43f5de8",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Definition of the reduced basis\n",
    "\n",
    "# counting how many basis vectors are needed based on\n",
    "# the number of non-zero singular values\n",
    "basis_size = np.count_nonzero(S/np.max(S)>1e-10) \n",
    "# build reduced basis from the elements of Vh\n",
    "B          = Vh[:basis_size, :].conj().T\n",
    "\n",
    "# alternative to SVD we can also find a basis with\n",
    "# B    = np.linalg.solve(get_Hamil(0,0,0)-Eb*np.eye(nof_p_points),X)\n",
    "\n",
    "# make sure basis is orthogonal\n",
    "B, _ = np.linalg.qr(B) \n",
    "\n",
    "# compute B^{dagger}\n",
    "B_dag      = np.conj(B).T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "bbc0ac49",
   "metadata": {},
   "outputs": [],
   "source": [
    "# compute the projection of Hamiltonian on reduced basis \n",
    "# as symbolic matrix\n",
    "\n",
    "# parameter-independent part of potential\n",
    "w          =  p_weights * p_points**2\n",
    "V0_red     =  B_dag @ (V0*w) @ B\n",
    "# parameter-dependent part of potential\n",
    "V_ct_red   = (B_dag @ X ) @ Cmat_symb @ (Z*w @ B)\n",
    "H_red      =  V0_red + V_ct_red\n",
    "# kinetic part of Hamiltonian\n",
    "kinetic    =  p_points**2 / (2 * reduced_mass)\n",
    "H_red     +=  B_dag  @ np.diag(kinetic) @ B\n",
    "\n",
    "# create a callable function for H_red\n",
    "H_red      =  sympy.Matrix(H_red.tolist())\n",
    "H_red_func =  sympy.lambdify([c1_symb, c2_symb, c3_symb], H_red)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "31a8eeed",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Since determination of c1 value which leads to correct binding energy\n",
    "# is computationally expensive for a 100x100 matrix, we implement\n",
    "# determination of c1 using the projected matrix, which has dimensions\n",
    "# of just 2x2.\n",
    "# Projected matrix is so small, that we can write the constraint for c1\n",
    "# in semi-analytic form\n",
    "\n",
    "M           = H_red - Eb*np.eye(basis_size)\n",
    "determinant = sympy.simplify( M.det() )\n",
    "# Chop negligible prefactors, which are artefact of finite machine precision\n",
    "determinant=determinant.xreplace({\n",
    "    c: 0 for c in determinant.atoms(sympy.Float) if abs(c) < 1e-15\n",
    "})\n",
    "# find c1, such that determinant of matrix M will be zero\n",
    "c1_fixtoBE_symb = sympy.solve(determinant-0, c1_symb)[0]\n",
    "# cancel common numerical factor in the fraction\n",
    "num, denom      = c1_fixtoBE_symb.as_numer_denom()\n",
    "factor          = 1/num.subs({c1_symb:1, c2_symb:1, c3_symb:1})\n",
    "c1_fixtoBE_symb = factor*num/(factor*denom)\n",
    "\n",
    "# create a callable for c1 fulfilling binding energy constraint\n",
    "c1_fixtoBE_red  = sympy.lambdify([c2_symb,c3_symb], c1_fixtoBE_symb)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "c4b1f968",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{- 0.54882 c_{2}^{2} + 0.94125 c_{2} + 0.081345 c_{3} + 0.52622}{- 0.54882 c_{3} - 6.2731}$"
      ],
      "text/plain": [
       "(-0.54882*c_2**2 + 0.94125*c_2 + 0.081345*c_3 + 0.52622)/(-0.54882*c_3 - 6.2731)"
      ]
     },
     "execution_count": 26,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Let us have a brief look at the constraint applied to c1\n",
    "c1_fixtoBE_symb.evalf(5)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "eedc1f71",
   "metadata": {},
   "outputs": [],
   "source": [
    "# define ranges of parameters c2 and c3 which will be used for benchmarking the emulator\n",
    "all_c2             = np.arange(-25,25, 1)\n",
    "all_c3             = all_c2.copy()\n",
    "# create arrays, in which benchmarks (accuracies) of different methods will be stored\n",
    "acc_emul           = np.zeros((len(all_c2), len(all_c3)))\n",
    "acc_direct_w_iter  = np.zeros((len(all_c2), len(all_c3)))\n",
    "acc_direct_wo_iter = np.zeros((len(all_c2), len(all_c3)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "c9543b4d",
   "metadata": {},
   "outputs": [],
   "source": [
    "for c2_idx, c2 in enumerate(all_c2):\n",
    "    for c3_idx, c3 in enumerate(all_c3):\n",
    "\n",
    "        #### find wavefunction in reduced basis\n",
    "        # find the c1 corresponding to fulfilling \n",
    "        # energy constraint for this c2, c3\n",
    "        c1_emul  = c1_fixtoBE_red(c2,c3)\n",
    "        # find eigenvector of Hamiltonian in reduced basis\n",
    "        H        = H_red_func(c1_emul,c2,c3)\n",
    "        Psi_red  = calc_eigenvector_precise(H)\n",
    "        # return to n-dim basis\n",
    "        Psi_emul = B@Psi_red\n",
    "        Psi_emul = normalize_WF(Psi_emul)\n",
    "        # calculate also H in n-dim basis\n",
    "        H_c1emul = get_Hamil(c1_emul,c2,c3)\n",
    "\n",
    "\n",
    "        #### find wavefunction in n-dim basis\n",
    "        c1_direct  = c1_fixtoBE_via_det0(c2,c3, xtol=1e-8)\n",
    "        H_c1direct = get_Hamil(c1_direct,c2,c3)\n",
    "        # finding Psi with additional inverse iteration\n",
    "        Psi_dir_w_it  = calc_eigenvector_precise(H_c1direct, inv_iterat=True,\n",
    "                                                 eigvec_tol=1e-14)\n",
    "        Psi_dir_w_it  = normalize_WF(Psi_dir_w_it)\n",
    "        # finding Psi without additional inverse iteration\n",
    "        Psi_dir_wo_it = calc_eigenvector_precise(H_c1direct, inv_iterat=False)\n",
    "        Psi_dir_wo_it = normalize_WF(Psi_dir_wo_it)\n",
    "\n",
    "        # calculate accuracy of found wavefunctions\n",
    "        acc_emul          [c2_idx, c3_idx] = np.linalg.norm(H_c1emul  @Psi_emul      - Eb*Psi_emul)\\\n",
    "                                            /np.linalg.norm(Psi_emul)\n",
    "        acc_direct_w_iter [c2_idx, c3_idx] = np.linalg.norm(H_c1direct@Psi_dir_w_it  - Eb*Psi_dir_w_it)\\\n",
    "                                            /np.linalg.norm(Psi_dir_w_it)\n",
    "        acc_direct_wo_iter[c2_idx, c3_idx] = np.linalg.norm(H_c1direct@Psi_dir_wo_it - Eb*Psi_dir_wo_it)\\\n",
    "                                            /np.linalg.norm(Psi_dir_wo_it)\n",
    "\n",
    "        # check if the different algorithms to find wavefunctions agree\n",
    "        if not np.allclose(Psi_emul, Psi_dir_w_it) or \\\n",
    "           not np.allclose(Psi_emul, Psi_dir_wo_it) or \\\n",
    "           not np.allclose(Psi_dir_w_it, Psi_dir_wo_it):\n",
    "            raise Exception(\"Different ways to compute WF do not agree!\")\n",
    "        \n",
    "        # check if different ways to find c1, such that binding energy is fulfilled agree also\n",
    "        if not np.allclose(c1_direct, c1_emul) or not np.allclose(H_c1emul, H_c1direct):\n",
    "            raise Exception(\"Different ways to find c1 or Hamiltonian do not agree!\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 29,
   "id": "f9178bf7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1500x500 with 4 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Visualize the accuracy of different ways to compute Psi\n",
    "\n",
    "vmin = min(acc_emul.min(), acc_direct_w_iter.min(), acc_direct_wo_iter.min())\n",
    "vmax = max(acc_emul.max(), acc_direct_w_iter.max(), acc_direct_wo_iter.max())\n",
    "\n",
    "fig, axes = plt.subplots(1, 3, figsize=(15, 5), constrained_layout=True,sharey=True,sharex=True)\n",
    "\n",
    "im0 = axes[0].imshow(acc_emul, origin='lower', \n",
    "                     extent=[all_c3[0], all_c3[-1], all_c2[0], all_c2[-1]],\n",
    "                     norm=LogNorm(vmin=vmin, vmax=vmax))\n",
    "axes[0].set_xlabel('c3')\n",
    "axes[0].set_ylabel('c2')\n",
    "axes[0].set_title(r'$\\left|{H|\\Psi_\\text{emul}\\rangle -E_B | \\Psi_\\text{emul}\\rangle}\\right| / \\left| { \\Psi_\\text{emul}\\rangle } \\right|$')\n",
    "\n",
    "im1 = axes[1].imshow(acc_direct_w_iter, origin='lower', \n",
    "                     extent=[all_c3[0], all_c3[-1], all_c2[0], all_c2[-1]],\n",
    "                     \n",
    "                     norm=LogNorm(vmin=vmin, vmax=vmax))\n",
    "axes[1].set_xlabel('c3')\n",
    "\n",
    "axes[1].set_title(r'with inv. iter. $\\left|{H|\\Psi_\\text{direct}\\rangle -E_B | \\Psi_\\text{direct}\\rangle}\\right| / \\left| { \\Psi_\\text{direct}\\rangle } \\right|$')\n",
    "\n",
    "im2 = axes[2].imshow(acc_direct_wo_iter, origin='lower', \n",
    "                     extent=[all_c3[0], all_c3[-1], all_c2[0], all_c2[-1]],\n",
    "                     norm=LogNorm(vmin=vmin, vmax=vmax))\n",
    "axes[2].set_xlabel('c3')\n",
    "axes[2].set_title(r'w/o inv. iter. $\\left|{H|\\Psi_\\text{direct}\\rangle -E_B | \\Psi_\\text{direct}\\rangle}\\right| / \\left| { \\Psi_\\text{direct}\\rangle } \\right|$')\n",
    "\n",
    "fig.colorbar(im0,ax=axes, orientation='vertical',fraction=0.018,pad=0.02)\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "da9b718a",
   "metadata": {},
   "source": [
    "From the plot above, we can see, that while we have reduced the computational cost from finding an eigenvector of a $100\\times100$ matrix to finding an eigenvector of only a $2 \\times 2$ matrix, the computed eigenvector satisfies the eigenvalue equation still with an accuracy of the order of machine precision!\n",
    "\n",
    "For building the emulator, we have calculated 4 high-precision snapshots in a narrow parameter region $[-0.1, 0.1]$ and project the Schrödinger equation on a basis constructed out of the snapshots. The emulated wavefunction is accurate even far outside of the parameter region where snapshots were taken, because our emulator is exact."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "defe5970",
   "metadata": {},
   "source": [
    "## Semi-analytic expression for mean-square matter radius using the emulator\n",
    "Finally we will derive a semi-analytic expression for the mean-square matter radius of the bound state.\n",
    "This demonstrates exact emulation of observables which directly depend on wave function."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 30,
   "id": "b01d5bec",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[-0.818232213645501*c_1 - 0.160265102625974*c_2 - 0.000458865051112316*c_3 + 0.0109092936637554\n",
      " -0.0262412707950258*c_1 - 0.0020622294727929*c_2 - 5.77178209168864e-6*c_3 - 0.00218699889270423]\n"
     ]
    }
   ],
   "source": [
    "# calculate the eigenvector Psired of Hamiltonian in reduced basis\n",
    "# full wavefunction is given then by B@Psired\n",
    "# eigenvector of a 2x2 matrix to eigenvalue Eb is given by:\n",
    "# this expression may be found by (H-Eb*1)Psired = 0\n",
    "Psired      = np.array([   H_red[0,1],\n",
    "                       Eb-H_red[0,0]])\n",
    "# Let's inspect the dependence of alpha on c1,c2,c3\n",
    "print(Psired)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 31,
   "id": "cf5ae667",
   "metadata": {},
   "outputs": [],
   "source": [
    "# transform the found basis into coordinate space\n",
    "B_prime=np.zeros((len(r_points),basis_size),dtype=np.complex128)\n",
    "for idx in range(basis_size):\n",
    "    wf_p = B[:,idx]\n",
    "    wf_r = FT_WF_to_coordinate(wf_p, momentum_grid   = p_points,\n",
    "                                     coordinate_grid = r_points)\n",
    "    B_prime[:,idx]=wf_r"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "9b841a2d",
   "metadata": {},
   "outputs": [],
   "source": [
    "B_primeT_dr_B_prime   = B_prime.T @ np.diag(r_weights)             @ B_prime\n",
    "B_primeT_r2dr_B_prime = B_prime.T @ np.diag(r_points**2*r_weights) @ B_prime"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "fe2b350b",
   "metadata": {},
   "outputs": [],
   "source": [
    "radius_squared = 1/4*(Psired.T @ B_primeT_r2dr_B_prime @ Psired) / \\\n",
    "                     (Psired.T @ B_primeT_dr_B_prime   @ Psired)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "c39859a3",
   "metadata": {},
   "outputs": [],
   "source": [
    "# fix parameter-independent part of mean-square radius denominator to be 1\n",
    "N,D = sympy.simplify(radius_squared).as_numer_denom()\n",
    "should_be_1    = D.subs({c1_symb:0, c2_symb:0, c3_symb:0})\n",
    "radius_squared = (N/(should_be_1))/(D/(should_be_1))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "61c0e11a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{3.87 \\cdot 10^{4} c_{1}^{2} + 1.49 \\cdot 10^{4} c_{1} c_{2} + 42.7 c_{1} c_{3} - 822.0 c_{1} + 1.44 \\cdot 10^{3} c_{2}^{2} + 8.24 c_{2} c_{3} - 165.0 c_{2} + 0.0118 c_{3}^{2} - 0.473 c_{3} + 7.2}{360.0 c_{1}^{2} + 138.0 c_{1} c_{2} + 0.395 c_{1} c_{3} - 7.19 c_{1} + 14.7 c_{2}^{2} + 0.0841 c_{2} c_{3} - 3.72 c_{2} + 0.000121 c_{3}^{2} - 0.0107 c_{3} + 1.0}$"
      ],
      "text/plain": [
       "(3.87e+4*c_1**2 + 1.49e+4*c_1*c_2 + 42.7*c_1*c_3 - 822.0*c_1 + 1.44e+3*c_2**2 + 8.24*c_2*c_3 - 165.0*c_2 + 0.0118*c_3**2 - 0.473*c_3 + 7.2)/(360.0*c_1**2 + 138.0*c_1*c_2 + 0.395*c_1*c_3 - 7.19*c_1 + 14.7*c_2**2 + 0.0841*c_2*c_3 - 3.72*c_2 + 0.000121*c_3**2 - 0.0107*c_3 + 1.0)"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Let us have a look at the semi-analytic formula for the\n",
    "# mean-square radius\n",
    "radius_squared.evalf(3)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cad1e9d0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.9634030102079139\n"
     ]
    }
   ],
   "source": [
    "# Finally let's calculate the mean-square radius for same parameters as before\n",
    "rms_emul  = np.sqrt(float(\n",
    "        radius_squared.subs(\n",
    "            {c1_symb:test_c1, c2_symb:test_c2, c3_symb:test_c3})))\n",
    "#print rms in units of fm:\n",
    "print(rms_emul/fm)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "bd2f5540",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "1.963397 fm - matter radius calculated directly\n",
      "1.963403 fm - matter radius calculated using semi-analytic formula (exact emulator)\n"
     ]
    }
   ],
   "source": [
    "# compare with result obtained earlier:\n",
    "print(str(round(rms_ordinary/fm,6)) +\" fm - matter radius calculated directly\")\n",
    "print(str(round(rms_emul/fm,6)) +\" fm - matter radius calculated using semi-analytic formula (exact emulator)\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "868b1dcf",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "5.885010937345392e-06\n"
     ]
    }
   ],
   "source": [
    "# the difference is due to inaccuracy of our implementation of Fourier transform \n",
    "\n",
    "# check norm of coordinate-space WF to estimate expected accuracy of FT\n",
    "print(1-np.sum(r_weights*u_r**2))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "9d88106d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "2.9425184196017354e-06"
      ]
     },
     "execution_count": 39,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# relative difference of the rms using the two different methods\n",
    "# Agrees (roughly in the order of) with the accuracy of FT \n",
    "(rms_emul-rms_ordinary)/rms_ordinary"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d736763f",
   "metadata": {},
   "source": [
    "### Latex expressions for suppelemental material"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "ca4716cc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'\\\\frac{- 0.54882 c_{2}^{2} + 0.94125 c_{2} + 0.081345 c_{3} + 0.52622}{- 0.54882 c_{3} - 6.2731}'"
      ]
     },
     "execution_count": 40,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# latex expression for c1 as function of c2 and c3 \n",
    "# constrained, such that hamiltonian has Eb as eigenvalue\n",
    "sympy.latex(c1_fixtoBE_symb.evalf(5))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "f8825dbe",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "$\\b_i$ & 38696 $ & $ 14904 $ & $ 42.661 $ & $ -821.8 $ & $ 1439.2 $ & $ 8.2397 $ & $ -165.14 $ & $ 0.011793 $ & $ -0.47299 $ & $ 7.1978 $\\\\\n",
      "$\\d_i$  & 360.17 $ & $ 138.17 $ & $ 0.39547 $ & $ -7.1921 $ & $ 14.669 $ & $ 0.0841 $ & $ -3.7187 $ & $ 0.00012054 $ & $ -0.010747 $ & $ 1  $\\\\\n",
      "\n"
     ]
    }
   ],
   "source": [
    "#\n",
    "num, den = radius_squared.as_numer_denom()\n",
    "\n",
    "monomial_exponents = [\n",
    "    (2, 0, 0),  # 1:  c_1^2\n",
    "    (1, 1, 0),  # 2:  c_1*c_2\n",
    "    (1, 0, 1),  # 3:  c_1*c_3\n",
    "    (1, 0, 0),  # 4:  c_1\n",
    "    (0, 2, 0),  # 5:  c_2^2\n",
    "    (0, 1, 1),  # 6:  c_2*c_3\n",
    "    (0, 1, 0),  # 7:  c_2\n",
    "    (0, 0, 2),  # 8:  c_3^2\n",
    "    (0, 0, 1),  # 9:  c_3\n",
    "    (0, 0, 0),  # 10: constant\n",
    "]\n",
    "\n",
    "def extract_coeffs(poly_expr, mono_exp_list):\n",
    "    p = sympy.Poly(sympy.expand(poly_expr), c1_symb, c2_symb, c3_symb)\n",
    "    coeff_dict = p.as_dict()  # keys are exponent tuples, values are exact coefficients\n",
    "    return [float(coeff_dict.get(exp, 0)) for exp in mono_exp_list]\n",
    "\n",
    "b = extract_coeffs(num, monomial_exponents)\n",
    "d = extract_coeffs(den, monomial_exponents)\n",
    "\n",
    "# Format as LaTeX table \n",
    "def fmt(val):\n",
    "    return f\"{val:.5g}\"\n",
    "\n",
    "b_str = \" $ & $ \".join(fmt(v) for v in b)\n",
    "d_str  = \" $ & $ \".join(fmt(v) for v in d)\n",
    "\n",
    "latex_table = f\"$\\\\b_i$ & {b_str} $\\\\\\\\\\n$\\\\d_i$  & {d_str}  $\\\\\\\\\\n\"\n",
    "\n",
    "print(latex_table)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> anc/Scattering.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "31df0a95",
   "metadata": {},
   "source": [
    "# Exact emulator for  Two-Body scattering\n",
    "\n",
    "This notebook contains the implementation of two emulators (Woodbury-identity based and projection based) for two-body scattering.\n",
    "The goal is to find solutions to the Lippmann-Schwinger equation (LSE), at fixed scattering energy for any set of parameters $c_1$, $c_2$, $c_3$ which enter the potential.\n",
    "\n",
    "For exact and low-cost emulation, three conditions must be fulfilled:\n",
    "\n",
    "<ul>\n",
    "\n",
    "<li>\n",
    "\n",
    "Fixed energy $E_\\text{cms}$\n",
    "</li>\n",
    "\n",
    "<li>\n",
    "\n",
    "Potential in the affine form (i.e. $V(p',p)=V_0(p',p)+c_1V_1(p',p)+c_2V_2(p',p)+c_3V_3(p',p)$)\n",
    "</li>\n",
    "\n",
    "<li>\n",
    "\n",
    "Parameter-dependent parts of potential ($V_1$,$V_2$,$V_3$) should be low-rank. Parameter-independent part $V_0$ may have any rank.\n",
    "</li>\n",
    "\n",
    "</ul>\n",
    "\n",
    "This notebook demonstrates, that our emulators provide exact and low-computational-cost solutions of the Lippmann-Schwinger equation.\n",
    "\n",
    "## Table of contents\n",
    "<ul>\n",
    "<li> Definition of Lippmann-Schwinger equation and toy-model potential </li>\n",
    "<li> Numerical setup<ul>\n",
    "<li> Physical constants, kinematics and integration grids</li>\n",
    "<li> Solving Lippmann-Schwinger equation numerically using subtraction technique</li>\n",
    "<li> Discretized potential</li>\n",
    "</ul></li>\n",
    "<li> Direct numerical solution of the Lippmann-Schwinger equation for specific parameter values </li>\n",
    "<li> Emulator based on Woodbury identity for Lippmann-Schwinger equation (and comparison to direct solution) </li>\n",
    "<li> Emulator based on snapshots and projection on reduced basis (and comparison to direct solution) </li>\n",
    "<li> Comparison of the emulators </li>\n",
    "</ul>"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0a74302d",
   "metadata": {},
   "source": [
    "## Definition of Lippmann-Schwinger equation and toy model potential\n",
    "\n",
    "As a toy-model of two-body (NN) scattering, we consider spinless particles and only $S$-wave scattering. Calculations are done in momentum space.\n",
    "\n",
    "### Lippmann-Schwinger equation\n",
    "The Lippmann-Schwinger equation (LSE) allows one to compute the on-shell elements of the K-matrix, which determines observables like the phase shift.\n",
    "We consider the LSE in partial-wave basis:\n",
    "\n",
    "$$\n",
    "\n",
    "K(p',p) = V(p',p) + 2m_{\\text{red}} \\int_0^\\infty \\mathrm{d}k\\, k^2 \\frac{V(p',k)\\,K(k,p)}{q^2 - k^2}.\n",
    "\n",
    "$$\n",
    "\n",
    "where $K(p',p)$ is the K-matrix, $V(p',p)$ is the potential and $p$, ($p'$) is the relative momentum in the center-of-mass frame before (after) the scattering. $m_{\\text{red}}$ is the reduced mass of the two-body system and $q$ is the on-shell momentum.\n",
    "\n",
    "### Potential \n",
    "\n",
    "The potential $V (p', p)$ for which we want to calculate solutions of the Lippmann-Schwinger equation is given by \n",
    "$$\n",
    "\\begin{align*}\n",
    "V (p', p) &= \\underbrace{-\\frac{\\alpha}{8 \\pi^2 p' p} \\ln \\left( \\frac{(p'+p)^2 + M^2}{(p'-p)^2 + M^2} \\right)}_{V_0}\\\\\n",
    "& + c_1\\cdot \\underbrace{e^{-(p'{}^2 + p^2)/\\Lambda^2}}_{V_1} + c_2 \\cdot \\underbrace{(p'^2 + p^2)e^{-(p'{}^2 + p^2)/\\Lambda^2}}_{V_2} + c_3 \\cdot \\underbrace{p'{}^2p^2 e^{-(p'{}^2 + p^2)/\\Lambda^2}}_{V_3}\n",
    "\\end{align*}\n",
    "$$\n",
    "\n",
    "$V_0$ is a partial-wave decomposed Yukawa-potential, with mass $M$ of the exchange-particle and strength $\\alpha$. $c_1$, $c_2$, $c_3$ are the parameters of the potential and $V_1$, $V_2$ and $V_3$ their corresponding low-rank potentials.\n",
    "\n",
    "### Phase shift\n",
    "\n",
    "The on-shell $K$-matrix element $K(q,q)$ is related to the scattering phase shift $\\delta$ via\n",
    "\n",
    "$$\n",
    "\n",
    "\\delta(q) = -\\text{arctan}(\\pi 2m_\\text{red}qK(q,q))\n",
    "\n",
    "$$"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "cd53a06a",
   "metadata": {},
   "source": [
    "## Numerical setup\n",
    "\n",
    "### Physical constants, kinematics and integration grids"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "eba89f0d",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import sympy\n",
    "import scipy\n",
    "import time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "c88901f4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# define units: \n",
    "# to enter dimensionful quantities in code, multiply with respective unit\n",
    "# to extract dimensionful quantities from code, divide by respective unit\n",
    "GeV            = 1\n",
    "MeV            = GeV/1e3\n",
    "\n",
    "reduced_mass    = 470*MeV # neutron-proton reduced mass\n",
    "mass_pion       = 138*MeV\n",
    "ga              = 1.29\n",
    "Fpi             = 0.0924*GeV"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "7c08a432",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Ecms is the fixed (!) energy, for which we build emulator\n",
    "# scattering energy in the center-of-mass-frame (cms)\n",
    "Ecms                = 10*MeV              \n",
    "# squared on-shell momentum in cms\n",
    "onshell_momentum_sq = 2*Ecms*reduced_mass \n",
    "onshell_momentum    = np.sqrt(onshell_momentum_sq)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e0d31291",
   "metadata": {},
   "source": [
    "### Solving Lippmann-Schwinger equation numerically using subtraction technique\n",
    "\n",
    "The Lippmann-Schwinger equation in momentum space is an integral equation, which can be discretized and written as a matrix equation.\n",
    "\n",
    "We solve the Lippmann–Schwinger equation for the $K$-matrix\n",
    "\n",
    "$$\n",
    "\n",
    "K(p',p) = V(p',p) + 2m_{\\text{red}} \\int_0^\\infty \\mathrm{d}k\\, k^2 \\frac{V(p',k)\\,K(k,p)}{q^2 - k^2}.\n",
    "\n",
    "$$\n",
    "\n",
    "The integrand has a pole at $k=q$. We handle it by subtraction\n",
    "\n",
    "$$\n",
    "\\begin{aligned}\n",
    "K(p',p) &= V(p',p) \\\\\n",
    "&\\quad + 2m_{\\text{red}} \\int_0^\\infty \\mathrm{d}k\\, k^2 \n",
    "\\frac{V(p',k)K(k,p) - V(p',q)K(q,p)}{q^2 - k^2} \\\\\n",
    "&\\quad + 2m_{\\text{red}} V(p',q)K(q,p)\n",
    "\\int_0^\\infty \\mathrm{d}k\\, k^2 \\frac{1}{q^2 - k^2}.\n",
    "\\end{aligned}\n",
    "$$\n",
    "\n",
    "The first integral is now regular and can be discretized, while the second term can be evaluated analytically.\n",
    "\n",
    "#### Discretization\n",
    "Discretizing momentum space integration can be done by the replacement $\\int \\text{d}k f(k) \\rightarrow \\sum_i \\Delta_i f(k_i)$, where $i=1,...,n$ and $n$ is the total number of grid points used.\n",
    "\n",
    "\n",
    "Define the matrices\n",
    "$$\n",
    "K_{ij} = K(p_i,p_j), \\quad V_{ij} = V(p_i,p_j).\n",
    "$$\n",
    "We include the on-shell momentum explicitly as an additional grid point, i.e. $k_{n+1} = q$.\n",
    "\n",
    "#### Matrix equation\n",
    "\n",
    "For $i,j = 1,\\dots, n+1$ we can write \n",
    "\n",
    "$$\n",
    "K_{ij} = V_{ij} + \\sum_{l=1}^{n+1} V_{il}\\, G_l\\, K_{lj},\n",
    "$$\n",
    "\n",
    "with the diagonal matrix $G$\n",
    "$$\n",
    "G = \\mathrm{diag}(G_1, \\dots, G_n, G_{n+1}).\n",
    "$$\n",
    "\n",
    "The entries of $G$ are\n",
    "\n",
    "- For $l \\le n$:\n",
    "$$\n",
    "G_l = \\frac{2m_{\\text{red}}\\, \\Delta_l\\, p_l^2}{q^2 - p_l^2},\n",
    "$$\n",
    "\n",
    "- For $l = n+1$:\n",
    "$$\n",
    "G_{n+1} = -\\sum_{l=1}^n \\frac{2m_{\\text{red}}\\, \\Delta_l\\, q^2}{q^2 - p_l^2}\n",
    "+ 2m_{\\text{red}} \\frac{1}{2q}\n",
    "\\ln\\!\\left(\\frac{p_{\\max}+q}{p_{\\max}-q}\\right).\n",
    "$$\n",
    "In general, the integral in the LSE goes from $0$ to $\\infty$, but for simplicity we use large momentum $p_{\\max}$ as the upper limit of the integration range.\n",
    "\n",
    "The final form of the Lippmann-Schwinger equation in matrix form is:\n",
    "$$\n",
    "K = V + V G K\n",
    "$$\n",
    "\n",
    "The subtraction introduces the on-shell term $K(q,q)$, which is not part of the original $n$ grid points. Therefore, we extend the grid by one point, the on-shell point $q$, all matrices are therefore of size $n+1$. The quantity needed to compute scattering observables is only the on-shell element $K_{n+1, n+1}$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "af55d9f5",
   "metadata": {},
   "outputs": [],
   "source": [
    "def grid(a, b, n):\n",
    "    \"\"\"\n",
    "    Returns n Gauss-Legendre mesh points p and weights w on [a, b].\n",
    "    Input: lower limit of integration interval a,\n",
    "           upper limit of integration interval b,\n",
    "           number of mesh points n\n",
    "    Output: mesh points p and mesh weights w\n",
    "    \"\"\"\n",
    "    x, w = np.polynomial.legendre.leggauss(n)\n",
    "    p = 0.5*(b-a)*x + 0.5*(b+a)\n",
    "    w = 0.5*(b-a)*w\n",
    "    return p, w"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "e37725d8",
   "metadata": {},
   "outputs": [],
   "source": [
    "# momentum mesh used to discretize integrals\n",
    "p_max               = 2*GeV # upper end of integration mesh (instead of infinity)\n",
    "nof_p_points        = 100   # number of points in integration mesh\n",
    "p_points, p_weights = grid(0, p_max, nof_p_points)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "f87f25a5",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Here we compute the matrix G\n",
    "\n",
    "# G_{i,i} elements for i = 1,...,n\n",
    "G_vec  = 2*reduced_mass*p_weights*p_points**2 / \\\n",
    "        (onshell_momentum_sq-p_points**2)\n",
    "\n",
    "# G_{n+1, n+1} element\n",
    "on_q_w = -np.sum(2*reduced_mass*p_weights*onshell_momentum_sq / \\\n",
    "                             (onshell_momentum_sq-p_points**2)) \\\n",
    "                            +2*reduced_mass* \\\n",
    "                            np.log((p_max+onshell_momentum)/ \\\n",
    "                                   (p_max-onshell_momentum))/ \\\n",
    "                                   2*onshell_momentum\n",
    "\n",
    "# include the on-shell momentum as the n+1 mesh point\n",
    "p_points = np.append(p_points, onshell_momentum)\n",
    "\n",
    "# Uncomment to obtain the T-matrix (solving LSE with not only the PV kernel)\n",
    "# onshellq_weight   += -1j*np.pi*onshell_momentum*reduced_mass\n",
    "G = np.diag(np.append(G_vec, on_q_w))"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "07da1714",
   "metadata": {},
   "source": [
    "## Toy-model potential\n",
    "\n",
    "The toy-model potential mimics the two-nucleon interaction and consists of two parts: long-range (parameter-free) and short-range (parameter-dependent).\n",
    "\n",
    "The parameter-free part of the interaction potential $V_0$ is a Yukawa-type potential.\n",
    "Strength and mass are chosen to be similar to the one-pion-exchange.\n",
    "\n",
    "For normalization conventions we follow the two-nucleon SMS potential (see arXiv:1711.08821)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "3ef8a0b8",
   "metadata": {},
   "outputs": [],
   "source": [
    "pot_norm = 1/(2*np.pi)**3 # normalization convention of the SMS potential\n",
    "def yukawa(p, pp):\n",
    "    \"\"\"\n",
    "    Toy model Yukawa potential in momentum space projected onto S partial wave. \n",
    "    This part of potential is parameter free.\n",
    "    Mass and prefactor are in close analogy as the one-pion-exchange.\n",
    "    \n",
    "    Input:  p (pp) absolute values of initial (final) relative momenta \n",
    "    Output: V0 two-body potential\n",
    "    \"\"\"   \n",
    "    alpha  = ( mass_pion * ga / (2*Fpi) )**2\n",
    "    result = -alpha*2*np.pi/(2*p*pp)*np.log(((p+pp)**2+mass_pion**2)\\\n",
    "                                           /((p-pp)**2+mass_pion**2))\n",
    "    return pot_norm*result"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "5491335c",
   "metadata": {},
   "source": [
    "### Parameter-dependent part of potential\n",
    "\n",
    "We choose the parameter-dependent potential in a separable form. It is given by\n",
    "\n",
    "$$ \n",
    "\n",
    "\\mathrm{exp}(-p'^2/\\Lambda^2)\\left[c_1+c_2\\cdot(p'^2+p^2)+c_3\\cdot p'^2 p^2 \\right]\\mathrm{exp}(-p^2/\\Lambda^2)\n",
    "\n",
    "$$\n",
    "with the three parameters $c_1$, $c_2$, $c_3$ and the fixed cutoff $\\Lambda=500\\,\\text{MeV}$.\n",
    "\n",
    "The main goal of emulator is to quickly produce the solutions of LSE for any values of these parameters.\n",
    "\n",
    "On the discretized momentum mesh this potential is a matrix $V_{ij}$ with the following entries:\n",
    "\n",
    "$$\n",
    "V_{ij} = \\mathrm{exp}(-p_i^2/\\Lambda^2)\\left[c_1+c_2\\cdot(p_i^2+p_j^2)+c_3\\cdot p_i^2 p_j^2 \\right]\\mathrm{exp}(-p_j^2/\\Lambda^2) \\\\\n",
    "$$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "0a414fb0",
   "metadata": {},
   "outputs": [],
   "source": [
    "unit_c1 = 1e4/GeV**2 # Following the SMS convention for units of LECs (parameters)\n",
    "unit_c2 = 1e4/GeV**4 # in this units LECs are expected to be \n",
    "unit_c3 = 1e4/GeV**6 # natural, i.e. roughly of size 1\n",
    "\n",
    "# regulator function to regularize the potential updates\n",
    "def regulator(p, Lambda=0.5*GeV):\n",
    "    \"\"\"\n",
    "    Regulator function e^(-p^2/Lambda^2)\n",
    "    Input:  absolute value of relative momenta (p)\n",
    "            and cutoff Lambda \n",
    "    Output: e^(-p^2/Lambda^2)\n",
    "    \"\"\"\n",
    "    return np.exp(-p**2/Lambda**2)\n",
    "\n",
    "\n",
    "def potential123(p, pp, c1,c2,c3):\n",
    "    \"\"\"\n",
    "    Gives the value for the potential c1*V1+c2*V2+c3*V3\n",
    "    Input:  p (pp) absolute values of initial (final) relative momenta\n",
    "            c1,c2,c3 parameters of potential [dimensionless!]\n",
    "    Output: c1*V1+c2*V2+c3*V3 two-body potential\n",
    "    \"\"\"   \n",
    "    V1 =              regulator(p)*regulator(pp)\n",
    "    V2 = (p**2+pp**2)*regulator(p)*regulator(pp)\n",
    "    V3 = p**2*pp**2  *regulator(p)*regulator(pp)\n",
    "\n",
    "    return pot_norm*(c1*unit_c1*V1+c2*unit_c2*V2+c3*unit_c3*V3)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "eecce8f7",
   "metadata": {},
   "source": [
    "### Parameter-dependent part of the potential as a low-rank matrix\n",
    "\n",
    "We can rewrite the parameter-dependent part of the potential as the product of three matrices:\n",
    "\n",
    "$$\n",
    "V_{ij} = [X\\cdot C\\cdot Z]_{ij}\n",
    "$$\n",
    "\n",
    "with the the $n \\times 2$ matrix $X_{i1}=\\mathrm{exp}(-p_i^2/\\Lambda^2)$, $X_{i2}=\\mathrm{exp}(-p_i^2/\\Lambda^2)p_i^2$, \n",
    "the $2 \\times 2$ matrix $C=[[c1,c2],[c2,c3]]$ and the $ 2 \\times n$ matrix $Z=X^T$.\n",
    "\n",
    "In such form, it is obvious that the parameter-dependent part of potential is a matrix of rank 2."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "faa8a34e",
   "metadata": {},
   "outputs": [],
   "source": [
    "# three parameters as sympy symbols\n",
    "c1_symb, c2_symb, c3_symb = sympy.symbols(r'c_1 c_2 c_3')\n",
    "\n",
    "# matrices which define the low-rank update to the\n",
    "# parameter-free potential matrix\n",
    "X          = np.sqrt(pot_norm)*\\\n",
    "             np.array([regulator(p_points),\n",
    "                       p_points**2*regulator(p_points)]).T\n",
    "Cmat_symb  = np.array([[c1_symb*unit_c1, c2_symb*unit_c2],\n",
    "                       [c2_symb*unit_c2, c3_symb*unit_c3]])\n",
    "Z          = X.T\n",
    "# full potential is now given by V=V0+X@C@Z"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "c55e5d0d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True\n"
     ]
    }
   ],
   "source": [
    "# verify that both methods to calculate parameter-dependent\n",
    "# potential yield the same values\n",
    "trial_c1 = 1\n",
    "trial_c2 = 2\n",
    "trial_c3 = 3\n",
    "\n",
    "# Calculate potential in the usual way\n",
    "V123       = np.zeros((nof_p_points+1, nof_p_points+1))\n",
    "for p_idx, p in enumerate(p_points):\n",
    "    for pp_idx, pp in enumerate(p_points):\n",
    "        V123[p_idx, pp_idx]=potential123(p=p, pp=pp,\n",
    "                                         c1=trial_c1,\n",
    "                                         c2=trial_c2,\n",
    "                                         c3=trial_c3)\n",
    "\n",
    "# Calculate potential using X@C@Z form\n",
    "C  = np.array([[trial_c1*unit_c1, trial_c2*unit_c2],\n",
    "               [trial_c2*unit_c2, trial_c3*unit_c3]])\n",
    "V123_lr =X@C@Z\n",
    "\n",
    "print(np.allclose(V123, V123_lr)) # both methods yield same matrix"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "358c9e86",
   "metadata": {},
   "source": [
    "## Direct numerical solution of the Lippmann-Schwinger equation for specific parameter values"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "140ae597",
   "metadata": {},
   "outputs": [],
   "source": [
    "# pre-compute the parameter-free Yukawa potential\n",
    "# for mesh points and store it in the matrix V0\n",
    "V0 = np.zeros((nof_p_points+1, nof_p_points+1))\n",
    "for p_idx, p in enumerate(p_points):\n",
    "    for pp_idx, pp in enumerate(p_points):\n",
    "        V0[p_idx, pp_idx]=yukawa(p=p, pp=pp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "3c059cb8",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Calculate half-shell K-matrices for a given set of parameters\n",
    "# by solving the matrix eq. (1-VG)K=V for K and measure time\n",
    "\n",
    "all_c1 = np.linspace(-10,10, 20) # set of parameters c1,c2,c3\n",
    "all_c2 = np.linspace(-10,10, 20) # which we use for \n",
    "all_c3 = np.linspace(-10,10, 20) # benchmarks\n",
    "\n",
    "n_tests         = len(all_c1)*len(all_c2)*len(all_c3)\n",
    "all_halfshell_K = np.zeros((n_tests, nof_p_points+1),dtype=G.dtype)\n",
    "one_n           = np.eye(len(G))\n",
    "\n",
    "start = time.perf_counter()\n",
    "idx=0\n",
    "for c1 in all_c1:\n",
    "    for c2 in all_c2:\n",
    "        for c3 in all_c3:\n",
    "            # compute matrix C for given parameters\n",
    "            Cmat = np.array([[c1*unit_c1, c2*unit_c2],\n",
    "                             [c2*unit_c2, c3*unit_c3]])\n",
    "            # compute full potential V\n",
    "            V = V0 + X @ Cmat @ Z\n",
    "            # solve the LSE directly for half-shell K-matrix\n",
    "            # we obtain only the half-shell elements of K-matrix by \n",
    "            # solving for last column of V, i.e. V[:,-1]\n",
    "            all_halfshell_K[idx]=np.linalg.solve( one_n - V @ G , V[:,-1])\n",
    "            idx+=1\n",
    "end = time.perf_counter()\n",
    "scattering_ordinary_time = end-start"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "ff0052a4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Calculating a solution for 8000 parameter sets took 1.54s\n"
     ]
    }
   ],
   "source": [
    "print('Calculating a solution for '+str(n_tests)+\n",
    "      ' parameter sets took '+(str(round(scattering_ordinary_time,2)))+'s')"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "b747b4f8",
   "metadata": {},
   "source": [
    "## Emulator based on Woodbury identity for Lippmann-Schwinger equation\n",
    "\n",
    "Woodbury identity for the LSE for $K$-matrix reads:\n",
    "\n",
    "$$\n",
    "\\begin{align*}\n",
    "K &=& K_0 + \\tilde{X} \\tilde{C} \\tilde{Z}, \\qquad \\text{where}\n",
    "     \\\\\n",
    "    \\tilde{C} &\\equiv& \\big[𝟙_r - C Z G (K_0  G + 𝟙_n) X \\big]^{-1}  C,\n",
    "     \\\\\n",
    "     \\tilde{X} &\\equiv& (K_0  G + 𝟙_n)  X\n",
    "     \\;\\;\\text{  and  }\\;\\;\n",
    "     \\tilde{Z} \\equiv Z (𝟙_n + G  K_0). \\nonumber\n",
    "\\end{align*}\n",
    "$$\n",
    "\n",
    "and the matrix $K_0$ is the solution of the LSE without the parameter-dependent part of potential."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "97c33390",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Woodbury formula for LSE allows us to compute \n",
    "# the on-shell K-matrix for any c1,c2,c3 analytically.\n",
    "\n",
    "# For this we will need to precompute \n",
    "# the full (n+1) x (n+1)  matrix K0.\n",
    "K0_mat        = np.linalg.solve( one_n - V0 @ G , V0)\n",
    "\n",
    "# Compute Woodbury formula for LSE\n",
    "one_r         = np.eye(len(Cmat_symb))\n",
    "X_tilde       =     (one_n +     K0_mat @ G) @ X\n",
    "Z_tilde       = Z @ (one_n + G @ K0_mat)\n",
    "mat_to_inv    = one_r - Cmat_symb @ (Z @ G @ X_tilde)\n",
    "# invert matrix using sympy, but store as a numpy array\n",
    "inv_mat       = np.array(sympy.Matrix(mat_to_inv.tolist()).inv())\n",
    "C_tilde       = inv_mat @ Cmat_symb\n",
    "\n",
    "K_on_woodbury = K0_mat[-1,-1] + (X_tilde[-1,:] @ C_tilde @ Z_tilde[:,-1])\n",
    "# Chop negligible prefactors, which are artefact of finite machine precision\n",
    "K_on_woodbury = sympy.simplify(K_on_woodbury)\n",
    "K_on_woodbury = K_on_woodbury.xreplace({\n",
    "    c: 0 for c in K_on_woodbury.atoms(sympy.Float) if abs(c) < 1e-15\n",
    "    })"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "084b82a7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{6.0793927 c_{1} c_{3} + 40.238511 c_{1} - 6.0793927 c_{2}^{2} - 0.62732563 c_{2} - 0.23733737 c_{3} - 1.5870807}{1.0500954 c_{1} c_{3} + 12.817042 c_{1} - 1.0500954 c_{2}^{2} + 2.1105308 c_{2} + 0.16881277 c_{3} + 1.0}$"
      ],
      "text/plain": [
       "(6.0793927*c_1*c_3 + 40.238511*c_1 - 6.0793927*c_2**2 - 0.62732563*c_2 - 0.23733737*c_3 - 1.5870807)/(1.0500954*c_1*c_3 + 12.817042*c_1 - 1.0500954*c_2**2 + 2.1105308*c_2 + 0.16881277*c_3 + 1.0)"
      ]
     },
     "execution_count": 15,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "K_on_woodbury.evalf(8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "397112c8",
   "metadata": {},
   "outputs": [],
   "source": [
    "K_on_func = sympy.lambdify([c1_symb, c2_symb, c3_symb], K_on_woodbury, modules='numpy')\n",
    "\n",
    "# Calculate all on-shell K-matrix elements with the above formula\n",
    "# and measure time \n",
    "c1_, c2_, c3_ = np.meshgrid(all_c1, all_c2, all_c3, indexing='ij')\n",
    "c1_ = c1_.flatten()\n",
    "c2_ = c2_.flatten()\n",
    "c3_ = c3_.flatten()\n",
    "\n",
    "start = time.perf_counter()\n",
    "all_onshell_K_viaprojection = K_on_func(c1_, c2_, c3_)\n",
    "end = time.perf_counter()\n",
    "scattering_new_time=end-start"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "42bac489",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True\n"
     ]
    }
   ],
   "source": [
    "# check if emulator result match direct solution\n",
    "# for on-shell Kmatrix elements\n",
    "print(np.allclose(all_onshell_K_viaprojection, all_halfshell_K[:,-1]))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "e3632323",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "5673"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "# Compute how much faster emulator is compared\n",
    "# to direct solution\n",
    "round(scattering_ordinary_time/scattering_new_time)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "bf026da7",
   "metadata": {},
   "source": [
    "For our setup, speed-up is $\\sim 10^3-10^4$.\n",
    "\n",
    "\n",
    "We reduced the computational problem for obtaining on-shell $K$-matrix elements for different values of $c_1$, $c_2$ and $c_3$ from solving a $101\\times101$ matrix equation to computing a ratio of two  poylnomials. We also demonstrated, both methods yield the exact same result.\n",
    "\n",
    "\n",
    "This demonstrates how Woodbury identity for LSE can be used to build exact emulator."
   ]
  },
  {
   "cell_type": "markdown",
   "id": "23bcf27d",
   "metadata": {},
   "source": [
    "## Snapshot-based emulation\n",
    "\n",
    "Instead of directly applying Woodbury identity for LSE, we can also project the LSE on a reduced basis. Such basis can be found using SVD of several direct solutions (these solutions are called snapshots)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "ac3ec8b4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Just as a test:\n",
    "# Do an SVD of 8000 half-shell K vectors, to check the dimensionality\n",
    "# of the subspace in which the half-shell K vectors vary due to\n",
    "# parameter variation.\n",
    "_,S_allhalfshellk,_ = scipy.linalg.svd(all_halfshell_K)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "54cdc3a0",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.plot(np.arange(1,len(S_allhalfshellk)+1), S_allhalfshellk/np.max(S_allhalfshellk), 'o', ls='--')\n",
    "plt.yscale('log')\n",
    "plt.ylabel(r'$\\sigma_i/max_i(\\sigma_i)$')\n",
    "plt.xlabel(r'$i$')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "2b778146",
   "metadata": {},
   "source": [
    "Performing an SVD on the 8000 solutions for different $c_1$, $c_2$, $c_3$ shows that only three singular values are non-zero, which demonstrates that all solutions lie in just a three-dimensional subspace.\n",
    "\n",
    "This result is fully in agreement with Woodbury identity for LSE, which predicts that $K$-matrix will have $r+1$ independent components, with $r$ as rank of the parameter-dependent part of potential.\n",
    "\n",
    "Woodbury identity for LSE implies that dimension of subspace of possible solution for our model is exactly 3. Therefore, we can build build an exact emulator by taking at least 3 linearly independent snapshots (exact solutions), orthogonalize them and project on such reduced basis the LSE.\n",
    "\n",
    "In the following we will construct such an emulator:"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "c32cbf4c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Define 3 points for snapshots.\n",
    "# Please note, that c3 is zero in all 3 snapshots.\n",
    "snapshot_params = [[ 0,  0,  0],\n",
    "                   [.1,  0,  0],\n",
    "                   [ 0, .1,  0]]\n",
    "\n",
    "# Calculate and store half-shell K-matrix for c1,c2,c3 values in \n",
    "# the array snapshot_params\n",
    "just_a_few_snaps = np.zeros((len(snapshot_params), nof_p_points+1))\n",
    "for idx, [c1,c2,c3] in enumerate(snapshot_params):\n",
    "    Cmat = np.array([[c1*unit_c1, c2*unit_c2],\n",
    "                        [c2*unit_c2, c3*unit_c3]])\n",
    "    V = V0 + X @ Cmat @ Z\n",
    "    just_a_few_snaps[idx]=np.linalg.solve( one_n - V @ G , V[:,-1])\n",
    "\n",
    "#Do an SVD of just these 3 snapshots\n",
    "U,S,Vh           = scipy.linalg.svd(just_a_few_snaps, full_matrices=False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "4dfa762e",
   "metadata": {},
   "outputs": [],
   "source": [
    "# now compute projection of LSE on reduced basis\n",
    "\n",
    "# counting how many basis vectors are needed based on\n",
    "# number of non-zero singular values\n",
    "basis_size = np.count_nonzero(S/np.max(S)>1e-10)\n",
    "# build reduced basis from the elements of Vh\n",
    "B          = Vh[:basis_size, :].conj().T \n",
    "# compute B^{dagger}\n",
    "B_dag      = np.conj(B).T\n",
    "\n",
    "# compute left-hand-side of LSE as symbolic matrix\n",
    "lhs  = -(B_dag @ X) @ Cmat_symb @ (Z @ G @ B) \n",
    "lhs += -B_dag @ V0 @ G @ B\n",
    "lhs +=  B_dag @ np.eye(len(G)) @ B\n",
    "lhs  = sympy.Matrix(lhs.tolist())\n",
    "\n",
    "# compute right-hand-side of LSE as symbolic matrix\n",
    "rhs  = ((B_dag @ X ) @ Cmat_symb @ Z)[:,-1]\n",
    "rhs += (B_dag @ V0)[:,-1]\n",
    "rhs  = sympy.Matrix(rhs.tolist())\n",
    "\n",
    "# solve the projected LSE symbolically\n",
    "alpha_scatt = sympy.simplify( lhs.inv() @ rhs)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "70694016",
   "metadata": {},
   "outputs": [],
   "source": [
    "# go from reduced basis back to original n+1 dimensional space\n",
    "K_halfshell_sym = ( B@alpha_scatt )\n",
    "# extracting on-shell K-matrix element as symbolic expression\n",
    "K_on_proj = sympy.simplify(K_halfshell_sym[-1,0])\n",
    "# Chop negligible prefactors, which are artefact of finite machine precision\n",
    "K_on_proj = K_on_proj.xreplace({\n",
    "    c: 0 for c in K_on_proj.atoms(sympy.Float) if abs(c) < 1e-14\n",
    "    })"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "d8550c69",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/latex": [
       "$\\displaystyle \\frac{4.6684661 c_{1} c_{3} + 30.899818 c_{1} - 4.6684661 c_{2}^{2} - 0.48173371 c_{2} - 0.18225529 c_{3} - 1.2187455}{0.80638559 c_{1} c_{3} + 9.8424185 c_{1} - 0.80638559 c_{2}^{2} + 1.6207115 c_{2} + 0.12963412 c_{3} + 0.76791652}$"
      ],
      "text/plain": [
       "(4.6684661*c_1*c_3 + 30.899818*c_1 - 4.6684661*c_2**2 - 0.48173371*c_2 - 0.18225529*c_3 - 1.2187455)/(0.80638559*c_1*c_3 + 9.8424185*c_1 - 0.80638559*c_2**2 + 1.6207115*c_2 + 0.12963412*c_3 + 0.76791652)"
      ]
     },
     "execution_count": 24,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "K_on_proj.evalf(8)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ac43427c",
   "metadata": {},
   "source": [
    "## Comparison of the emulators\n",
    "\n",
    "Here we verify that semi-analytic formula for $K$-matrix obtained with Woodbury identity for LSE is the same as with the projection on reduced basis approach."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "c229b5e1",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True\n"
     ]
    }
   ],
   "source": [
    "# check if both expressions for on-shell K-matrix element are the same:\n",
    "\n",
    "is_this_zero = sympy.expand(sympy.simplify(K_on_proj-K_on_woodbury))\n",
    "\n",
    "# Chop negligible prefactors, which are artefact of finite machine precision\n",
    "is_this_zero = is_this_zero.xreplace({\n",
    "    c: 0 for c in is_this_zero.atoms(sympy.Float) if abs(c) < 1e-12\n",
    "    })\n",
    "\n",
    "# Indeed, analytic formula using Woodbury identity and projection method yield same\n",
    "# semi-analytic formula for on-shell element of K-matrix.\n",
    "print(is_this_zero==0)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e77299eb",
   "metadata": {},
   "source": [
    "### Extracting coefficients of on-shell Kmatrix formula"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "74e816ac",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "K0 -1.58708\n",
      "a1 7.74598\n",
      "a2 -2.72226\n",
      "a3 -60.58019\n",
      "a4 -7.74598\n",
      "a5 -0.03058\n",
      "a6 1.05010\n",
      "a7 -2.11053\n",
      "a8 -12.81704\n",
      "a9 -1.05010\n",
      "a10 -0.16881\n",
      "$-1.58708$ & $7.74598$ & $-2.72226$ & $-60.58019$ & $-7.74598$ & $-0.03058$ & $1.05010$ & $-2.11053$ & $-12.81704$ & $-1.05010$ & $-0.16881$\n"
     ]
    }
   ],
   "source": [
    "# Extracting all coefficients for supplemental material\n",
    "N,D = K_on_woodbury.as_numer_denom()\n",
    "\n",
    "# fix LEC-independent part of denominator to be -1\n",
    "should_be_min1 = D.subs({c1_symb:0, c2_symb:0, c3_symb:0})\n",
    "D=D/(-should_be_min1)\n",
    "N=N/(-should_be_min1)\n",
    "\n",
    "K0 = N.subs({c1_symb:0, c2_symb:0, c3_symb:0})/D.subs({c1_symb:0, c2_symb:0, c3_symb:0})\n",
    "Np = sympy.expand(N - K0*D)\n",
    "\n",
    "# numerator\n",
    "a1  = Np.coeff(c2_symb,2)\n",
    "a2  = Np.coeff(c2_symb,1)\n",
    "a3  = Np.coeff(c1_symb,1).subs({c3_symb:0})\n",
    "a4  = Np.coeff(c1_symb,1).coeff(c3_symb,1)\n",
    "a5  = Np.coeff(c3_symb,1).subs({c1_symb:0})\n",
    "# denominator\n",
    "a6  = D.coeff(c2_symb,2)\n",
    "a7  = D.coeff(c2_symb,1)\n",
    "a8  = D.coeff(c1_symb,1).subs({c3_symb:0})\n",
    "a9  = D.coeff(c1_symb,1).coeff(c3_symb,1)\n",
    "a10 = D.coeff(c3_symb,1).subs({c1_symb:0})\n",
    "\n",
    "digits=5\n",
    "print('K0',round(K0,digits))\n",
    "print('a1',round(a1,digits))\n",
    "print('a2',round(a2,digits))\n",
    "print('a3',round(a3,digits))\n",
    "print('a4',round(a4,digits))\n",
    "print('a5',round(a5,digits))\n",
    "print('a6',round(a6,digits))\n",
    "print('a7',round(a7,digits))\n",
    "print('a8',round(a8,digits))\n",
    "print('a9',round(a9,digits))\n",
    "print('a10',round(a10,digits))\n",
    "\n",
    "print(\"$\"+str(round(K0,digits))+\"$ & $\"+str(round(a1,digits))+\"$ & $\"+str(round(a2,digits))+\"$ & $\"+str(round(a3,digits))+\"$ & $\"+str(round(a4,digits))+\"$ & $\"+str(round(a5,digits))+\"$ & $\"+str(round(a6,digits))+\"$ & $\"+str(round(a7,digits))+\"$ & $\"+str(round(a8,digits))+\"$ & $\"+str(round(a9,digits))+\"$ & $\"+str(round(a10,digits))+\"$\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "903a383b",
   "metadata": {},
   "outputs": [],
   "source": [
    "#lambdify K_on for faster evaluation \n",
    "K_on_formula=K0+\\\n",
    "    (a1*c2_symb**2+a2*c2_symb+a3*c1_symb+a4*c1_symb*c3_symb+a5*c3_symb)/ \\\n",
    "    (a6*c2_symb**2+a7*c2_symb+a8*c1_symb+a9*c1_symb*c3_symb+a10*c3_symb-1)\n",
    "\n",
    "K_on_formula_func = sympy.lambdify([c1_symb, c2_symb, c3_symb], K_on_formula,\n",
    "                                   modules='numpy')\n",
    "\n",
    "#Finally calculate all on-shell K-matrix elements with above formula\n",
    "c1_, c2_, c3_ = np.meshgrid(all_c1, all_c2, all_c3, indexing='ij')\n",
    "c1_ = c1_.flatten()\n",
    "c2_ = c2_.flatten()\n",
    "c3_ = c3_.flatten()\n",
    "\n",
    "all_onshell_K_viaprojection = K_on_formula_func(c1_, c2_, c3_)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "efbc4f4f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "True\n"
     ]
    }
   ],
   "source": [
    "# check if we can reproduce the on-shell K-matrix elements using above formula\n",
    "print(np.allclose(all_onshell_K_viaprojection, all_halfshell_K[:,-1]))"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.12.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

